The Langevin Approach: An R Package for Modeling Markov Processes

We describe an R package developed by the research group Turbulence, Wind energy and Stochastics (TWiSt) at the Carl von Ossietzky University of Oldenburg, which extracts the (stochastic) evolution equation underlying a set of data or measurements. The method can be directly applied to data sets with one or two stochastic variables. Examples for the one-dimensional and two-dimensional cases are provided. This framework is valid under a small set of conditions which are explicitly presented and which imply simple preliminary test procedures to the data. For Markovian processes involving Gaussian white noise, a stochastic differential equation is derived straightforwardly from the time series and captures the full dynamical properties of the underlying process. Still, even in the case such conditions are not fulfilled, there are alternative versions of this method which we discuss briefly and provide the user with the necessary bibliography.

==> Langevin-examples.r <==
library("Langevin")
# Load library used for plotting
library("plotrix")

# Set the number of bins to estimate drift and diffusion on
bins <- 40
# Set the time lags for computing the conditional moments
steps <- c(1:3)
# Set the sampling frequency
sf <- 1000

##########################################
# One dimensional example
##########################################

# Generate the time series
set.seed(4711)
Ux <- timeseries1D(N = 1e7, d11 = 1, d13 = -1, d22 = 1, d20 = 1, sf = sf)

# Plot time series and probability density function (PDF)
par(mar = c(4.2, 5.4, 0.5, 0.5))
layout(matrix(c(1, 1, 2), 1, 3))
plot((1:1e5)/sf, Ux[1:1e5], xlab = "t [s]", ylab = "x [a.u.]", t = 'l')
plot(density(Ux), xlab = "x [a.u.]", ylab = "density", t = 'l',main = "")

# Esitmate drift and diffusion coefficients
ests <- Langevin1D(Ux, bins, steps)
attach(ests)

# Plot drift and diffusion coefficients with errors and theoretical expecations
# for comparison
par(mar = c(4.2, 5.4, 0.5, 0.5))
par(mfrow = c(1, 2))
plotCI(mean_bin, D1, uiw = eD1, xlab = "x [a.u.]",
       ylab = expression(paste("Drift coefficient ", D^(1), "(x) [",1/s,"]")),
       pch = 20)
lines(mean_bin, mean_bin - mean_bin^3, col = 'red', lty = 2)
plotCI(mean_bin, D2, uiw = eD2, xlab = "x [a.u.]",
       ylab = expression(paste("Diffusion coefficient ", D^(2), "(x) [",1/s^2,"]")),
       pch = 20)
lines(mean_bin, mean_bin^2 + 1, col = 'red', lty = 2)


# Fit polynomials to the estimated drift and diffusion coefficients
estD1 <- coef(lm(D1 ~ mean_bin + I(mean_bin^2) + I(mean_bin^3), weights = 1/eD1))
estD2 <- coef(lm(D2 ~ mean_bin + I(mean_bin^2), weights = 1/eD2))

# Generate a time series from the reconstructed coefficients
set.seed(5048);
rec_x <- timeseries1D(N = 1e7, d10 = estD1[1], d11 = estD1[2], d12 = estD1[3],
                      d13 = estD1[4], d20 = estD2[1], d21 = estD2[2],
                      d22 = estD2[3], sf = sf)

# Compute and plot the increment PDFs for the original and the reconstructed
# time series for four different time lags
par(mar = c(4.2, 5.4, 0.5, 0.5))
par(mfrow = c(1, 1));
plot(1, 1, log = "y", type = "n", xlim = c(-11, 12), ylim = c(1e-8, 5),
     xlab = expression(Delta[tau]/sigma[Delta[tau]]), ylab = "density")

tau <- c(1, 10, 100, 1000)
for(i in 1:4) {
    delta <- diff(Ux, lag = tau[i])
    rec_delta <- diff(rec_x, lag = tau[i])
    den <- density(delta)
    den$x <- den$x/sd(delta, na.rm = TRUE)
    rec_den <- density(rec_delta)
    rec_den$x <- rec_den$x/sd(rec_delta, na.rm = TRUE)
    lines(den, col = i)
    lines(rec_den, lty = 2, col = i)
}


##########################################
# Two dimensional example
##########################################

# Construct the drift matrices
D1_1 <- matrix(0, nrow = 4,ncol = 4)
D1_1[1, 2]  =  1
D1_2 <- matrix(0, nrow = 4,ncol = 4)
D1_2[2, 1]  =  0.02
D1_2[4, 1]  =  -1
D1_2[1, 2]  =  0.03
D1_2[3, 2]  =  -1

# Construct the diffusion matrices
g_11 <- matrix(0, nrow = 3, ncol = 3)
g_12 <- matrix(0, nrow = 3, ncol = 3)
g_21 <- matrix(0, nrow = 3, ncol = 3)
g_22 <- matrix(0, nrow = 3, ncol = 3)

# Generate the time series without noise (only for plotting)
set.seed(4711)
Ux1 <- timeseries2D(N = 1e6, 0.145, 0.0002, D1_1, D1_2, g_11, g_12, g_21,
                    g_22, sf = sf)

# Add the noise
g_11[1, 1] <- 0.0025
g_22[1, 1] <- 0.0025

# Generate time series with added noise
set.seed(4711)
Ux <- timeseries2D(N = 1e8, 0.145, 0.0002, D1_1, D1_2, g_11, g_12, g_21,
                   g_22, sf = sf)

# Plot trajectories of the time series without and with noise
par(mar = c(4.2, 5.4, 0.5, 0.5))
par(mfrow = c(1, 2))
plot(Ux1[1:1e6, 1], Ux1[1:1e6, 2], xlab = expression(paste(X[1]," [a.u.]")),
     ylab = expression(paste(X[2]," [a.u.]")), t = 'l')
plot(Ux[1:1e5, 1], Ux[1:1e5, 2], xlab = expression(paste(X[1]," [a.u.]")),
     ylab = expression(paste(X[2]," [a.u.]")), t = 'l')

# Estimate drift and diffusion coefficients
ests <- Langevin2D(Ux, bins, steps)
attach(ests)
# Compute the mids of the bins for plotting
bin_mids <- matrix(NA, nrow = 40, ncol = 2)
bin_mids[,1] <- U[1:40, 1] + diff(U[,1])/2
bin_mids[,2] <- U[1:40, 2] + diff(U[,2])/2

# Plot drift and diffusion coefficients
par(mar = c(4.2, 5.4, 0.5, 0.5))
layout(matrix(c(1, 1, 1, 2, 2, 2, 3, 3, 4, 4, 5, 5), 2, 6, byrow = TRUE))

pmat <- perspx(x = bin_mids[,1], y = bin_mids[,2], z = D1[,,1], xlab = "", ylab = "",
               zlab = "", ticktype = "detailed", theta = 30, main = "")
attr(pmat, "ranges") <- list(x = range(bin_mids[,1]), y = range(bin_mids[,2]),
                             z = range(D1[,,1], na.rm = TRUE))
mtext3d("X", pmat, expression(X[1]))
mpos<-plotrix:::get_axispos3d("Y", pmat, at = 0, dist = .3)
mpos[1,] <- -mpos[1,]
ptext3d(mpos[1,], mpos[2,], mpos[3,], pmat = pmat, xpd = NA, texts = expression(X[2]))
mtext3d("Z", pmat, expression(D[x]^(1)), at = 0)

pmat <- perspx(x = bin_mids[,1], y = bin_mids[,2], z = D1[,,2], xlab = "", ylab = "",
               zlab = "", ticktype = "detailed", theta = 30, main = "")
attr(pmat, "ranges") <- list(x = range(bin_mids[,1]), y = range(bin_mids[,2]),
                             z = range(D1[,,2], na.rm = TRUE))
mtext3d("X", pmat, expression(X[1]))
mpos<-plotrix:::get_axispos3d("Y", pmat, at = 0, dist = .3)
mpos[1,] <- -mpos[1,]
ptext3d(mpos[1,], mpos[2,], mpos[3,], pmat = pmat, xpd = NA, texts = expression(X[2]));
mtext3d("Z", pmat, expression(D[y]^(1)), at = 0)

pmat <- perspx(x = bin_mids[,1], y = bin_mids[,2], z = D2[,,1], xlab = "", ylab = "",
               zlab = "", ticktype = "detailed", theta = 30, main = "")
attr(pmat, "ranges") <- list(x = range(bin_mids[,1]), y = range(bin_mids[,2]),
                             z = range(D2[,,1], na.rm = TRUE))
mtext3d("X", pmat, expression(X[1]))
mpos<-plotrix:::get_axispos3d("Y", pmat, at = 0, dist = .3)
mpos[1,] <- -mpos[1,]
ptext3d(mpos[1,], mpos[2,], mpos[3,], pmat = pmat, xpd = NA, texts = expression(X[2]));
mtext3d("Z", pmat, expression(D[xx]^(2)), at = 0.0025)

pmat <- perspx(x = bin_mids[,1], y = bin_mids[,2], z = D2[,,3], xlab = "", ylab = "",
               zlab = "", ticktype = "detailed", theta = 30, main = "")
attr(pmat, "ranges") <- list(x = range(bin_mids[,1]), y = range(bin_mids[,2]),
                             z = range(D2[,,3], na.rm = TRUE))
mtext3d("X", pmat, expression(X[1]))
mpos<-plotrix:::get_axispos3d("Y", pmat, at = 0, dist = .3)
mpos[1,] <- -mpos[1,]
ptext3d(mpos[1,], mpos[2,], mpos[3,], pmat = pmat, xpd = NA, texts = expression(X[2]));
mtext3d("Z", pmat, expression(D[yy]^(2)), at = 0.00225)

pmat <- perspx(x = bin_mids[,1], y = bin_mids[,2], z = D2[,,2], xlab = "", ylab = "",
               zlab = "", ticktype = "detailed", theta = 30, main = "")
attr(pmat, "ranges") <- list(x = range(bin_mids[,1]), y = range(bin_mids[,2]),
                             z = range(D2[,,2], na.rm = TRUE))
mtext3d("X", pmat, expression(X[1]))
mpos<-plotrix:::get_axispos3d("Y", pmat, at = 0, dist = .3)
mpos[1,] <- -mpos[1,]
ptext3d(mpos[1,], mpos[2,], mpos[3,], pmat = pmat, xpd = NA, texts = expression(X[2]))
mtext3d("Z", pmat, expression(D[xy]^(2)), at = -2.5e-4)

